Large Signal Libraries: Equal-Weight Limits and the Divergent Spectra of Signals and PnL

An ensemble of roughly 3,000 signals over 20 assets was reported to have approximately 90% correlation with the leading component of the asset-space return structure. Does having about 158 signals per available linear dimension explain that alignment? The population answer depends on the research process's design distribution and its relation to returns: crowding alone imposes neither a nonzero mean nor agreement with a principal component. The population theory developed here distinguishes four objects: the equal-weight signal, signal principal components, equal-weight profit and loss (PnL), and PnL principal components. The return operator in the motivating observation is a separate object. Independent libraries converge to their design mean; exchangeable libraries can retain a random conditional mean. Cross-sectional signals over $d$ assets, once demeaned and normalized, lie on the unit sphere $S^{q-1}$ of a $q$-dimensional space, $q=d-1$. Under axial symmetry, their nonzero mean is signal-cloud PC1 exactly when its longitudinal second moment exceeds $1/q$, the isotropic energy share. Residual-and-gap bounds quantify approximate alignment. Combining design weights into signals contracts the tangent of their angle to PC1 to at most $\sqrt{\lambda_2/\lambda_1}$ times its value, where $\lambda_1>\lambda_2$ are the leading signal-kernel eigenvalues; the factor is sharp. A target-aligned frame separates transverse signal geometry, which PnL discards, from dispersion weighting and temporal centering, which also change the spectrum. A reproducible synthetic example illustrates the geometric threshold, and a proposed empirical program separates library growth from limited-history estimation. No market-data empirical results are presented.

==> anc/README.md <==
# Large Signal Libraries — Version 10

**Equal-Weight Limits and the Divergent Spectra of Signals and PnL**  
Marc Nunes, September 2026

This bundle contains the editable manuscript and the reproducible synthetic
illustration for the second paper, *Large Signal Libraries*. It is separate
from the subsequent paper on separated libraries and spherical codes.

## Build the manuscript

To produce the release PDF with its embedded source ZIP, use a standard TeX
Live installation plus Python packages `pypdf` and `PyMuPDF`:

```bash
python3 build_paper.py --output-dir build
```

This writes the PDF and a separate source ZIP. The PDF has a paperclip beside
“Supplementary code” and the same archive in its attachment panel. PDF
viewers differ in attachment support; the separate ZIP contains the same
files. The archive deliberately excludes compiled manuscript PDFs to avoid
recursive embedding.

The manuscript carries a one-line switch near the top of the preamble,
`\newif\ifarxiv \arxivtrue`. The arXiv source is shipped with `\arxivtrue`,
which makes the "Supplementary code" paragraph point to the arXiv ancillary
files. Set `\arxivfalse` before running `build_paper.py` so the release PDF
describes the embedded ZIP instead.

To compile just the manuscript (without embedding the ZIP):

```bash
latexmk -pdf -interaction=nonstopmode -halt-on-error Large_Signal_Libraries.tex
```

The supplied `figures/threshold.pdf` is already suitable for inclusion. No
Python installation is needed to compile the manuscript with that figure.
The bibliography is contained in the LaTeX source.

## Reproduce the illustration

```bash
python3 illustrate_threshold.py
```

Requirements: NumPy and Matplotlib. The release was generated with Python 3,
NumPy 2.3.5, and Matplotlib 3.10.8.

The script generates 3,000 independent uniform transverse directions in 18
dimensions, using NumPy's default random generator and seed 20260911. It holds
these directions fixed while varying the positive latitude of unit signals
in 19-dimensional space. The 146 latitude settings range from 0.10 to 3.00 in
the scaled energy variable `q*a^2`, at increments of 0.02.

Outputs:

- `figures/threshold.pdf` and `figures/threshold.png`: the four-panel figure.
- `results/threshold.csv`: every plotted diagnostic, including alignment,
  residual, transverse gap, leading eigengap, tangent, and tangent bound.
- `results/validation.json`: parameters and numerical verification summary.

The script checks unit norms, the trace-one constraint, and the tangent bound
at every grid point for which the sample transverse gap is positive. NaN in
the bound column means the certificate does not apply, not a failed test.

This is one synthetic sample path, with common random numbers across latitude
settings. It is not an empirical market study, an uncertainty interval, or a
test of the reported return-PC alignment. The pole is the population **mean
signal direction**, not an observed return direction.

## Why this family, rather than a von Mises–Fisher sweep?

The fixed-latitude model has exact second-moment eigenvalues `a^2` and
`(1-a^2)/(q-1)`. It crosses the mean-direction PC1 threshold at `q*a^2 = 1`.

A von Mises–Fisher density proportional to `exp(kappa * <m,S>)` does not cross
from below: its longitudinal second moment is strictly greater than `1/q`
for every positive concentration. If `B = <m,S>` under the uniform sphere,
symmetry gives

`E_kappa[B^2] = E[B^2 cosh(kappa B)] / E[cosh(kappa B)]`.

Both `B^2` and `cosh(kappa B)` are strictly increasing functions of `|B|`, so
their covariance is positive for `kappa > 0`. At zero concentration the
second moment is isotropic and the mean is zero. The fixed-latitude example
therefore makes the actual two-sided threshold visible without changing the
unit-sphere assumptions.


==> anc/build_paper.py <==
#!/usr/bin/env python3
"""Compile the manuscript and attach a complete, nonrecursive source archive."""
from __future__ import annotations

import argparse
from pathlib import Path
import subprocess
from zipfile import ZIP_DEFLATED, ZipFile

import fitz
from pypdf import PdfReader, PdfWriter
from pypdf.generic import ArrayObject, FloatObject, NameObject, TextStringObject

STEM = 'Large_Signal_Libraries'
SOURCE_FILES = (
    f'{STEM}.tex', 'README.md', 'REVISION_NOTES.md', 'build_paper.py',
    'illustrate_threshold.py', 'figures/threshold.pdf',
    'figures/threshold.png', 'results/threshold.csv', 'results/validation.json',
)


def build(output_dir: Path) -> None:
    source = Path(__file__).resolve().parent
    output_dir = output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    raw_dir = output_dir / 'latex'
    raw_dir.mkdir(exist_ok=True)
    subprocess.run(
        ['latexmk', '-pdf', '-interaction=nonstopmode', '-halt-on-error',
         f'-outdir={raw_dir}', f'{STEM}.tex'], cwd=source, check=True,
    )
    archive = output_dir / f'{STEM}_source.zip'
    with ZipFile(archive, 'w', ZIP_DEFLATED) as bundle:
        for name in SOURCE_FILES:
            bundle.write(source / name, arcname=f'large_library_source/{name}')

    raw_pdf = raw_dir / f'{STEM}.pdf'
    anchor = None
    with fitz.open(raw_pdf) as document:
        for page_number, page in enumerate(document):
            matches = page.search_for('Supplementary code.')
            if matches:
                box = matches[0]
                anchor = (page_number, box, page.rect.height)
                break
    if anchor is None:
        raise RuntimeError('Supplementary-code anchor was not found in compiled PDF.')

    archive_bytes = archive.read_bytes()
    writer = PdfWriter(clone_from=raw_pdf)
    attachment = writer.add_attachment(archive.name, archive_bytes)
    attachment.description = TextStringObject(
        'Version 10 manuscript, simulation, figure, diagnostics, and build instructions.'
    )
    page_number, box, page_height = anchor
    left = max(8.0, box.x0 - 22.0)
    bottom = page_height - box.y1
    writer.add_annotation(page_number, {
        '/Type': '/Annot',
        '/Subtype': '/FileAttachment',
        '/Rect': ArrayObject([FloatObject(value) for value in
                              (left, bottom, left + 16.0, bottom + 16.0)]),
        '/FS': attachment.pdf_object,
        '/Name': '/Paperclip',
        '/Contents': 'Open the complete Version 10 source archive.',
        '/C': ArrayObject([FloatObject(0.16), FloatObject(0.34), FloatObject(0.43)]),
    })
    writer.add_metadata({'/Subject': 'Version 10; source archive embedded and supplied separately'})
    final_pdf = output_dir / f'{STEM}.pdf'
    with final_pdf.open('wb') as stream:
        writer.write(stream)
    writer.close()

    saved = PdfReader(final_pdf)
    copies = saved.attachments[archive.name]
    if len(copies) != 1 or copies[0] != archive_bytes:
        raise RuntimeError('Embedded source archive differs from the separate ZIP.')
    print(f'PDF: {final_pdf}')
    print(f'Source: {archive}')
    print(f'Verified: {len(saved.pages)} pages; embedded source matches the ZIP.')


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', type=Path, default=Path('build'))
    build(parser.parse_args().output_dir)


==> anc/illustrate_threshold.py <==
"""Reproduce Figure 1: one-date, unit-norm, axially symmetric signal clouds.

Run from this directory: python3 illustrate_threshold.py
Only NumPy and Matplotlib are required. This is synthetic geometry, not returns.
"""
from pathlib import Path
import csv
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
Q, K, SEED = 19, 3000, 20260911
rng = np.random.default_rng(SEED)
u = rng.normal(size=(K, Q-1))
u /= np.linalg.norm(u, axis=1, keepdims=True)
energies = np.unique(np.r_[np.linspace(0.10, 3.0, 146), 1.0])
rows = []
for energy in energies:
    a = np.sqrt(energy / Q)
    signals = np.column_stack((np.full(K, a), np.sqrt(1-a*a)*u))
    assert np.max(np.abs(np.linalg.norm(signals, axis=1)-1)) < 1e-12
    mu = signals.mean(axis=0)
    m = mu / np.linalg.norm(mu)
    moment = signals.T @ signals / K
    eigenvalues, eigenvectors = np.linalg.eigh(moment)
    cosine = abs(m @ eigenvectors[:, -1])
    cosine = np.clip(cosine, 0, 1)
    sine = np.sqrt(max(0, 1-cosine*cosine))
    tangent = sine / cosine if cosine > 1e-15 else np.nan
    projection = np.eye(Q) - np.outer(m, m)
    theta = m @ moment @ m
    residual = np.linalg.norm(projection @ moment @ m)
    gap = theta - np.linalg.eigvalsh(projection @ moment @ projection)[-1]
    bound = residual / gap if gap > 0 else np.nan
    if gap > 0:
        assert tangent <= bound + 2e-11
    assert abs(np.trace(moment)-1) < 1e-12
    parallel = a*a
    transverse = (1-parallel)/(Q-1)
    rows.append(dict(energy=energy, latitude=a, lambda_parallel=parallel,
                     lambda_transverse=transverse, c_K=cosine, r_K=residual,
                     g_K=gap, sample_eigengap=eigenvalues[-1]-eigenvalues[-2],
                     population_eigengap=max(0, parallel-transverse),
                     tangent=tangent, residual_over_gap=bound))

(ROOT/'results').mkdir(exist_ok=True)
(ROOT/'figures').mkdir(exist_ok=True)
with (ROOT/'results'/'threshold.csv').open('w', newline='') as f:
    writer = csv.DictWriter(f, fieldnames=rows[0].keys())
    writer.writeheader()
    writer.writerows(rows)
x = np.array([r['energy'] for r in rows])
def col(name):
    return np.array([r[name] for r in rows])

plt.rcParams.update({'font.family':'DejaVu Sans', 'font.size':9,
                     'axes.spines.top':False, 'axes.spines.right':False,
                     'axes.labelcolor':'#17213A', 'text.color':'#17213A',
                     'axes.titleweight':'bold', 'pdf.fonttype':42})
fig, axes = plt.subplots(2, 2, figsize=(6.35, 4.85), layout='constrained')
blue, gold, gray = '#234E70', '#A36A00', '#697386'
for ax in axes.flat:
    ax.axvline(1, color=gray, ls=':', lw=1)
    ax.grid(axis='y', alpha=.15)
    ax.set_xlim(.1, 3)
    ax.tick_params(labelsize=8)
ax=axes[0,0]
ax.plot(x, Q*col('lambda_parallel'), color=blue, label='Mean axis')
ax.plot(x, Q*col('lambda_transverse'), color=gold, label='Each transverse axis')
ax.set(title='A  Population energy', ylabel=r'$q\lambda$')
ax.legend(frameon=False, fontsize=7, loc='upper left')
ax=axes[0,1]
ax.plot(x, col('c_K'), color=blue, label='Sample mean vs sample PC1')
below=x<1; above=x>1
ax.plot(x[below], np.zeros(below.sum()), color=gold, ls='--')
ax.plot(x[above], np.ones(above.sum()), color=gold, ls='--', label='Population alignment')
ax.set(title='B  Mean–PC1 alignment', ylabel=r'$c_K$', ylim=(-.03,1.08))
ax.legend(frameon=False, fontsize=7, loc='lower right')
ax=axes[1,0]
ax.plot(x, Q*col('sample_eigengap'), color=blue, label='Sample gap')
ax.plot(x, Q*col('population_eigengap'), color=gold, ls='--', label='Population gap')
ax.set(title='C  Leading eigengap', ylabel=r'$q(\lambda_1-\lambda_2)$')
ax.legend(frameon=False, fontsize=7, loc='upper left')
ax=axes[1,1]
valid=col('g_K')>0
ax.axvspan(.1, x[valid][0], color='#E8EBEF', zorder=-2)
ax.plot(x[valid], col('residual_over_gap')[valid], color=gold, label=r'Bound $r_K/g_K$')
ax.plot(x[valid], col('tangent')[valid], color=blue, ls='--', label='Observed tangent')
ax.set(title='D  Residual-and-gap certificate', ylabel='Tangent / bound', yscale='log')
ax.text(.23, .18, r'$g_K\leq0$'+'\nNo certificate', transform=ax.transAxes,
        ha='center', va='center', fontsize=8, color=gray)
ax.legend(frameon=False, fontsize=7, loc='upper right')
for ax in axes[1]:
    ax.set_xlabel(r'Mean-axis energy relative to uniform: $qa^2$')
fig.savefig(ROOT/'figures'/'threshold.pdf', bbox_inches='tight')
fig.savefig(ROOT/'figures'/'threshold.png', dpi=190, bbox_inches='tight')

summary = {'q':Q, 'K':K, 'seed':SEED, 'clouds':len(rows),
           'threshold_energy':1, 'threshold_latitude':float(1/np.sqrt(Q)),
           'positive_gap_clouds':int(valid.sum()),
           'first_certified_energy_on_grid':float(x[valid][0]),
           'max_tangent_minus_bound':float(np.max(col('tangent')[valid]-col('residual_over_gap')[valid])),
           'common_random_numbers':True,
           'description':'Uniform transverse directions, fixed positive latitude; no market data.'}
(ROOT/'results'/'validation.json').write_text(json.dumps(summary, indent=2)+'\n')
print(json.dumps(summary, indent=2))


==> anc/threshold.csv <==
energy,latitude,lambda_parallel,lambda_transverse,c_K,r_K,g_K,sample_eigengap,population_eigengap,tangent,residual_over_gap
0.1,0.07254762501100116,0.005263157894736841,0.05526315789473684,0.09283105366906694,0.01464516266600095,-0.05170317555088247,0.0009858117219657542,0,10.725741390198042,nan
0.12000000000000001,0.07947194142390264,0.006315789473684212,0.055204678362573104,0.08701458442245891,0.013518975849095154,-0.05126313541563631,0.0009852851721508446,0,11.448736374249917,nan
0.14,0.08583950752789522,0.0073684210526315805,0.05514619883040936,0.08261228010647231,0.012611700465663886,-0.05064233769682507,0.0009847809031057753,0,12.063361066087545,nan
0.16,0.0917662935482247,0.008421052631578945,0.05508771929824561,0.07919580013602617,0.01186058626906839,-0.049904834428282155,0.0009843004592603455,0,12.587272029814319,nan
0.18,0.09733285267845752,0.009473684210526316,0.05502923976608187,0.07650257444968149,0.011225385665155551,-0.049087556925330095,0.000983845530759954,0,13.03314811257006,nan
0.2,0.10259783520851541,0.010526315789473684,0.05497076023391813,0.07436206476952584,0.010678981854205374,-0.04821331124011708,0.0009834179710170587,0,13.41048439048857,nan
0.22,0.10760551736979407,0.011578947368421053,0.054912280701754385,0.07265855171367547,0.010202365395286229,-0.047296949908045234,0.00098301981685444,0,13.726627504291177,nan
0.24000000000000002,0.11239029738980329,0.012631578947368424,0.05485380116959064,0.0713108427251537,0.009781769204636397,-0.04634856540818261,0.0009826533116973624,0,13.987412054583013,nan
0.26,0.11697953037312037,0.01368421052631579,0.054795321637426904,0.07026051290403261,0.009406948334996178,-0.045375258073003064,0.0009823209323646734,0,14.197571796916339,nan
0.28,0.1213953957333768,0.01473684210526316,0.05473684210526316,0.06946474982860971,0.009070101668343064,-0.04438216986139944,0.0009820254201260356,0,14.361016331038638,nan
0.30000000000000004,0.12565617248750865,0.015789473684210527,0.05467836257309941,0.06889182416152423,0.008765170879064022,-0.043373116850111915,0.0009817698168365224,0,14.481023663675122,nan
0.32,0.12977713690461004,0.016842105263157898,0.05461988304093567,0.06851812946571419,0.008487370204298978,-0.0423509912442279,0.0009815575071403654,0,14.560378095468753,nan
0.33999999999999997,0.13377121081198773,0.017894736842105262,0.05456140350877193,0.06832619858905017,0.008232862382796018,-0.04131802534719862,0.000981392267963191,0,14.601471400304181,nan
0.36,0.13764944032233706,0.01894736842105263,0.05450292397660819,0.06830335033208275,0.007998529985353402,-0.040275969834278946,0.0009812783267988193,0,14.60637866616411,nan
0.38,0.1414213562373095,0.02,0.05444444444444444,0.06844075709711671,0.007781810662076025,-0.039226217143499886,0.0009812204306612476,0,14.576916220890121,nan
0.4,0.14509525002200233,0.021052631578947364,0.054385964912280704,0.06873280355616583,0.0075805762265926694,-0.038169888747608634,0.0009812239280399537,0,14.51468662524502,nan
0.42000000000000004,0.14867838833500563,0.02210526315789474,0.05432748538011696,0.0691766540926328,0.007393042435809307,-0.03710789807655096,0.000981294866799133,0,14.421114159998481,nan
0.44000000000000006,0.15217718205053643,0.023157894736842106,0.05426900584795322,0.06977197655638627,0.00721770066644515,-0.03604099666961505,0.0009814401117420185,0,14.297473216490497,nan
0.45999999999999996,0.1555973210430998,0.02421052631578947,0.05421052631578947,0.07052078923055595,0.007053265475438162,-0.03496980855357518,0.0009816674865823008,0,14.14491131974532,nan
0.48,0.15894388284780525,0.02526315789473684,0.05415204678362573,0.07142741112486947,0.006898633858469831,-0.033894856210503366,0.000981985946413716,0,13.964468049370108,nan
0.5,0.16222142113076254,0.026315789473684213,0.05409356725146199,0.07249850534195486,0.006752853243552103,-0.03281658044318517,0.0009824057885557888,0,13.757090802306587,nan
0.52,0.1654340383737022,0.027368421052631577,0.05403508771929824,0.07374321292757591,0.006615096089859428,-0.03173535574917174,0.000982938912055982,0,13.523648116655673,nan
0.54,0.1685854460847049,0.028421052631578948,0.053976608187134505,0.0751733814275468,0.0064846395393433455,-0.030651502345864282,0.0009835991393770671,0,13.264941117845542,nan
0.56,0.17167901505579045,0.029473684210526322,0.05391812865497076,0.07680389920685693,0.006360848974915407,-0.02956529566840138,0.0009844026182438056,0,12.98171353819232,nan
0.58,0.1747178176073456,0.03052631578947368,0.05385964912280702,0.0786531542451333,0.006243164628806911,-0.028476973939378016,0.0009853683277656344,0,12.674660686649053,nan
0.6,0.17770466332772772,0.031578947368421054,0.05380116959064327,0.0807436454923097,0.00613109059424107,-0.027386744252368984,0.0009865187215425883,0,12.344437699643823,nan
0.62,0.18064212949190014,0.03263157894736842,0.05374269005847953,0.08310278705717439,0.006024185746816121,-0.026294787499083733,0.0009878805526197243,0,11.991667382945616,nan
0.64,0.1835325870964494,0.03368421052631578,0.05368421052631579,0.08576396203259228,0.005922056195371292,-0.02520126238884042,0.0009894859425921762,0,11.616947957686234,nan
0.66,0.18637822325921866,0.034736842105263156,0.05362573099415205,0.08876790583721941,0.005824348966861024,-0.02410630874973204,0.000991373782519997,0,11.220861053692982,nan
0.6799999999999999,0.18918106058538345,0.035789473684210524,0.053567251461988305,0.09216453186842105,0.0057307466937136335,-0.02301005025698672,0.0009935915907491877,0,10.803980356570671,nan
0.7,0.19194297398747862,0.03684210526315789,0.05350877192982456,0.09601536004737488,0.005640963120868893,-0.02191259670127206,0.00099619800890359,0,10.366881423395162,nan
0.72,0.19466570535691505,0.037894736842105266,0.05345029239766082,0.1003967793108661,0.005554739287097376,-0.020814045885010693,0.0009992662030689492,0,9.910153355506672,nan
0.74,0.19735087641318605,0.03894736842105263,0.053391812865497074,0.1054044805623642,0.005471840264174849,-0.019714485216021704,0.0010028885705812632,0,9.434413288883833,nan
0.76,0.2,0.04000000000000001,0.05333333333333333,0.11115955658195945,0.005392052360078907,-0.018613993053411215,0.001007183364535598,0,8.94032508759876,nan
0.78,0.20261449005179114,0.04105263157894737,0.05327485380116959,0.11781701115506694,0.0053151807101273815,-0.0175126398495273,0.001012304191463885,0,8.42862429491127,nan
0.8,0.20519567041703082,0.042105263157894736,0.05321637426900585,0.1255778010995349,0.005241047194019593,-0.016410489123164625,0.0010184539074100524,0,7.900152462751401,nan
0.82,0.20774478269463736,0.0431578947368421,0.053157894736842105,0.13470613040283846,0.005169488627909897,-0.015307598292412752,0.001025905406710402,0,7.355905704107912,nan
0.84,0.21026299321513872,0.04421052631578947,0.05309941520467836,0.145554643265122,0.005100355189596494,-0.01420401939022864,0.0010350334888253598,0,6.797105140358608,nan
0.86,0.21275139927797618,0.045263157894736845,0.05304093567251462,0.15860157909822364,0.005033509042106531,-0.013099799681559228,0.0010463650178663686,0,6.225301608654996,nan
0.88,0.21521103473958814,0.04631578947368421,0.05298245614035088,0.17450598779378323,0.004968823126795198,-0.011994982197470853,0.0010606601560406367,0,5.642534821421084,nan
0.9,0.2176428750330035,0.04736842105263158,0.05292397660818713,0.19418954294815893,0.0049061801018185185,-0.010889606199020269,0.0010790479087682409,0,5.051580078255368,nan
0.92,0.22004784168807234,0.04842105263157895,0.05286549707602339,0.21895455791456486,0.004845471405726337,-0.00978370758142836,0.0011032591144052792,0,4.456335900698232,nan
0.94,0.22242680641174148,0.04947368421052632,0.05280701754385965,0.2506400292078387,0.004786596429105716,-0.008677319227331622,0.0011360375166669379,0,3.8624331440747315,nan
0.96,0.22478059477960655,0.05052631578947368,0.052748538011695906,0.2917752638334887,0.004729461779838826,-0.00757047131644123,0.0011818758367142523,0,3.2781630983070063,nan
0.98,0.22710998958306755,0.05157894736842105,0.05269005847953216,0.3455417407916772,0.004673980629721048,-0.006463191597769369,0.001248315928598906,0,2.7157453649330057,nan
1.0,0.22941573387056177,0.052631578947368425,0.05263157894736842,0.4149732159309424,0.004620072131997366,-0.0053555056295875175,0.001348062114492815,6.938893903907228e-18,2.192511691725253,nan
1.02,0.2316985337163699,0.05368421052631579,0.05257309941520468,0.5003863784048281,0.004567660900894673,-0.004247436991507016,0.001501580280667221,0.0011111111111111113,1.7302673504356636,nan
1.04,0.23395906074624073,0.05473684210526316,0.05251461988304093,0.5953677944566151,0.0045166765454955,-0.003139007472377754,0.0017375772694884356,0.0022222222222222296,1.3495074768077218,nan
1.06,0.2361979544454408,0.055789473684210535,0.052456140350877194,0.6867335621811695,0.004467053251371626,-0.002030237237172959,0.002085739475416258,0.003333333333333341,1.0585025406400521,nan
1.08,0.23841582427170788,0.05684210526315789,0.05239766081871345,0.7628098942970819,0.0044187294042968665,-0.0009211449755428744,0.0025618085694744663,0.004444444444444438,0.847685406355954,nan
1.1,0.24061325159289393,0.05789473684210527,0.05233918128654971,0.8202760300398186,0.004371647251126021,0.0001882519656477566,0.0031600093729997336,0.005555555555555557,0.6972870601026231,23.222319278758185
1.12,0.2427907914667536,0.05894736842105264,0.05228070175438596,0.8619163237526032,0.004325752593575966,0.0012979374638220423,0.003860906658680066,0.006666666666666675,0.5882827912072728,3.332789686829674
1.1400000000000001,0.24494897427831783,0.06000000000000001,0.05222222222222222,0.8919544358190311,0.004280994511200535,0.002407896514526206,0.004642624149484312,0.007777777777777793,0.5068928177314151,1.7778980472684027
1.1600000000000001,0.24708830724853692,0.061052631578947386,0.05216374269005848,0.9139020207173695,0.004237325110323488,0.003518115136131393,0.005486466727056945,0.008888888888888904,0.4441776399560933,1.2044304823357648
1.1800000000000002,0.2492092758263519,0.06210526315789475,0.05210526315789474,0.9302383454541452,0.004194699296104086,0.004628580284115308,0.006378015022479519,0.010000000000000009,0.39447512089924697,0.9062604597136955
1.2000000000000002,0.2513123449750173,0.06315789473684211,0.052046783625730994,0.9426339348483058,0.004153074565254186,0.005739279773824789,0.007306523864451138,0.011111111111111113,0.35414404712095227,0.7236229507742713
1.2200000000000002,0.25339796036233103,0.06421052631578948,0.05198830409356725,0.9522105069613871,0.004112410817232508,0.006850202210761679,0.00826402977061217,0.012222222222222232,0.3207720837608646,0.6003342223638163
1.2400000000000002,0.2554665494634021,0.06526315789473686,0.051929824561403506,0.9597309890713208,0.004072670181997922,0.007961336927535728,0.009244591217604271,0.01333333333333335,0.29270773111604725,0.5115560638957326
1.26,0.2575185225836856,0.0663157894736842,0.05187134502923976,0.9657238254816013,0.004033816862633583,0.009072673926767222,0.010243724074194722,0.01444444444444444,0.2687846589119114,0.44461168727033856
1.28,0.2595542738092201,0.06736842105263159,0.05181286549707602,0.9705621539545722,0.003995816991345411,0.010184203829284623,0.01125799979652338,0.015555555555555572,0.248155972006316,0.392354381189373
1.3,0.26157418189029846,0.06842105263157894,0.05175438596491228,0.9745143778564946,0.003958638497512196,0.01129591782705723,0.012284762349961134,0.016666666666666656,0.23019162520579622,0.3504485919709886
1.32,0.2635786110641877,0.06947368421052631,0.05169590643274854,0.9777769214332922,0.00392225098661354,0.012407807640362492,0.013321928082724713,0.017777777777777774,0.2144129345908435,0.31611152431590667
1.34,0.26556791182195505,0.07052631578947369,0.051637426900584794,0.9804958256465344,0.003886625628988331,0.013519865478756492,0.014367842922648338,0.018888888888888893,0.20044951137147832,0.2874751701557469
1.36,0.26754242162397546,0.07157894736842105,0.05157894736842105,0.9827812529012134,0.0038517350574972698,0.014632084005450165,0.015421179283318591,0.019999999999999997,0.18801015705525875,0.2632389928914141
1.3800000000000001,0.2695024655682549,0.07263157894736842,0.051520467836257314,0.9847174061992836,0.0038175532732553953,0.015744456304751714,0.016480860709351133,0.02111111111111111,0.17686270360956408,0.2424696794454089
1.4000000000000001,0.2714483570153185,0.07368421052631581,0.05146198830409357,0.9863694287351189,0.003784055558694203,0.01685697585228447,0.01754600611213622,0.02222222222222224,0.16681973876567024,0.2244800960654746
1.4200000000000002,0.2733803981730643,0.07473684210526318,0.05140350877192982,0.9877882797503871,0.0037512183972907526,0.017969636487684362,0.018615888006560104,0.023333333333333366,0.1577282981109224,0.20875315980162876
1.4400000000000002,0.2752988806446741,0.07578947368421052,0.05134502923976608,0.9890142311840077,0.0037190193993621654,0.01908243238956149,0.01968990087513592,0.024444444444444435,0.1494622900396485,0.19489231369668317
1.4600000000000002,0.27720408594239354,0.0768421052631579,0.05128654970760234,0.9900794095405829,0.003687437233398143,0.02019535805249619,0.020767536944390645,0.025555555555555567,0.14191684093583387,0.18258835638432105
1.4800000000000002,0.2790962859697443,0.07789473684210528,0.051228070175438595,0.9910096670779776,0.0036564515624426127,0.02130840826588558,0.021848367448069256,0.026666666666666686,0.13500401377844873,0.17159665409154626
1.5000000000000002,0.2809757434745082,0.07894736842105264,0.05116959064327485,0.9918259754408701,0.003626042985094707,0.02242157809446517,0.02293202799590871,0.02777777777777779,0.12864952495852688,0.1617211317516409
1.52,0.282842712474619,0.08,0.051111111111111114,0.9925454749332724,0.003596192980738232,0.02353486286035894,0.02401820704600316,0.028888888888888888,0.12279019722661465,0.15280280161714888
1.54,0.2846974386589162,0.08105263157894736,0.05105263157894737,0.9931822725359676,0.0035668838586436816,0.024648258126512522,0.0251066367460697,0.029999999999999992,0.1173719627226262,0.14471139665674865
1.56,0.28654015976455155,0.08210526315789472,0.050994152046783627,0.9937480545778732,0.0035380987106238366,0.0257617596813859,0.02619708559938877,0.031111111111111096,0.11234828205302715,0.13733917070813612
1.58,0.28837110593268894,0.08315789473684211,0.05093567251461988,0.9942525612709393,0.003509821366953644,0.026875363524812255,0.02728935254837167,0.03222222222222223,0.10767888153913104,0.1305962378411461
1.6,0.29019050004400465,0.08421052631578946,0.05087719298245614,0.9947039572992202,0.003482036355291222,0.027989065854893073,0.028383262168432788,0.03333333333333332,0.10332873627466159,0.1244070228475485
1.62,0.29199855803537256,0.08526315789473683,0.0508187134502924,0.9951091234816964,0.003454728862362622,0.029102863055865902,0.02947866073819147,0.03444444444444443,0.0992672448800382,0.11870752563866033
1.6400000000000001,0.29379548919900766,0.08631578947368423,0.05076023391812865,0.995473887996193,0.003427884698189184,0.030216751686848106,0.03057541300631808,0.03555555555555558,0.09546755505986847,0.11344318984760948
1.6600000000000001,0.2955814964652415,0.08736842105263158,0.050701754385964914,0.9958032109505547,0.0034014902626654333,0.03133072847138927,0.03167339951599216,0.03666666666666667,0.09190600875698103,0.10856722548828128
1.6800000000000002,0.29735677667001126,0.08842105263157896,0.05064327485380117,0.9961013326706105,0.0033755325143037624,0.032444790287763176,0.03277251437857981,0.037777777777777785,0.08856168287147603,0.10403927670251803
1.7000000000000002,0.2991215208080594,0.08947368421052633,0.05058479532163743,0.9963718935683323,0.003349998940982554,0.03355893415994063,0.03387266341142853,0.0388888888888889,0.08541600688180725,0.09982435452260145
1.7200000000000002,0.30087591427276744,0.0905263157894737,0.05052631578947368,0.9966180315992389,0.00332487753254617,0.034673157249188194,0.034973762572520564,0.04000000000000002,0.08245244275934674,0.09589197512793605
1.7400000000000002,0.3026201370834748,0.09157894736842108,0.05046783625730994,0.9968424619346349,0.0033001567551246102,0.03578745684623249,0.03607573663847377,0.04111111111111114,0.07965621565665307,0.092215458877236
1.7600000000000002,0.30435436410107286,0.09263157894736843,0.0504093567251462,0.9970475424340585,0.0032758255270381063,0.03690183036397421,0.037178518083111095,0.042222222222222223,0.07701408622166614,0.08877135618281322
1.78,0.30607876523260447,0.0936842105263158,0.05035087719298245,0.9972353277152548,0.0032518731961832885,0.038016275330666906,0.03828204612209998,0.04333333333333335,0.07451415722682622,0.0855389742392799
1.8,0.30779350562554625,0.09473684210526317,0.05029239766081871,0.9974076140178877,0.003228289518782152,0.03913078938356515,0.039386265895821504,0.04444444444444447,0.0721457086329546,0.08249998452977865
1.82,0.30949874585240333,0.09578947368421055,0.05023391812865497,0.9975659765954495,0.0032050646394089395,0.040245370262976324,0.0404911277677598,0.04555555555555558,0.0698990563320231,0.07963809547448579
1.84,0.3111946420861996,0.09684210526315788,0.050175438596491234,0.9977118010130163,0.0031821890721984835,0.041360015806703204,0.04159658671988769,0.04666666666666665,0.06776543069985365,0.0769387779509201
1.86,0.3128813462674074,0.09789473684210527,0.05011695906432748,0.9978463094509191,0.003159653683152894,0.04247472394484402,0.04270260182981358,0.04777777777777779,0.06573687179599792,0.07438903398774042
1.8800000000000001,0.3145590062628197,0.09894736842105263,0.05005847953216374,0.9979705828973577,0.0031374496734790465,0.04358949269491442,0.04380913581711514,0.04888888888888889,0.06380613861161177,0.07197720091486846
1.9000000000000001,0.31622776601683794,0.1,0.05,0.9980855799422252,0.0031155685638795476,0.04470432015728823,0.04491615464846458,0.05,0.06196663021956372,0.06969278478942735
1.9200000000000002,0.31788776569561056,0.1010526315789474,0.04994152046783626,0.9981921527493935,0.003094002179735153,0.04581920451089965,0.04602362719284443,0.051111111111111135,0.0602123170473954,0.06752631811840251
1.9400000000000002,0.31953914182443244,0.10210526315789475,0.049883040935672515,0.9982910606773996,0.0030727426371208806,0.04693414400923986,0.04713152491966457,0.05222222222222224,0.058537680791162894,0.06546923784347604
1.9600000000000002,0.3211820274187865,0.10315789473684212,0.04982456140350877,0.9983829819327774,0.0030517823295998234,0.04804913697656508,0.0482398216336441,0.053333333333333344,0.05693766173070952,0.06351378030136658
1.9800000000000002,0.3228165521093822,0.10421052631578948,0.04976608187134503,0.998468523571494,0.0030311139157433603,0.0491641818043596,0.049348493241405646,0.05444444444444445,0.055407612406085514,0.0616528904682103
2.0,0.3244428422615251,0.10526315789473685,0.049707602339181284,0.9985482301085284,0.003010730307332719,0.050279276947988866,0.050457517545414055,0.055555555555555566,0.05394325677834789,0.05988014327348329
2.02,0.32606102108912716,0.10631578947368422,0.04964912280701754,0.9986225909507706,0.0029906246581976647,0.05139442092356235,0.051566874061632614,0.056666666666666685,0.05254065413317501,0.05818967515259189
2.04,0.32767120876365013,0.10736842105263159,0.0495906432748538,0.9986920468319318,0.0029707903536499254,0.05250961230497978,0.05267654385777146,0.05777777777777778,0.0511961670981443,0.056576124317874434
2.06,0.3292735225182537,0.10842105263157893,0.04953216374269006,0.9987569953983844,0.002951221000478084,0.05362484972113692,0.05378650940946013,0.05888888888888887,0.04990643323834184,0.055034578480409664
2.08,0.3308680767474044,0.1094736842105263,0.049473684210526316,0.9988177960705134,0.0029319104174632938,0.05474013185331108,0.05489675447210407,0.05999999999999999,0.04866833977205468,0.05356052896109257
2.1,0.33245498310218435,0.11052631578947368,0.04941520467836257,0.9988747742840339,0.002912852626394778,0.05585545743266632,0.05600726396642598,0.06111111111111111,0.04747900101555771,0.052149830299147014
2.12,0.33403435058152486,0.11157894736842106,0.049356725146198835,0.998928225199264,0.0028940418435383364,0.056970825237936035,0.057118023876080115,0.06222222222222222,0.04633573821948409,0.05079866460511154
2.14,0.335606285619576,0.11263157894736843,0.04929824561403509,0.9989784169525892,0.002875472471545283,0.05808623409319661,0.05822902115581565,0.06333333333333334,0.04523606150704537,0.04950351002152633
2.16,0.3371708921694098,0.11368421052631579,0.04923976608187134,0.9990255935129903,0.002857139091770746,0.059201682865796676,0.059340243649009236,0.06444444444444444,0.044177653663466133,0.04826111274991198
2.18,0.33872827178324394,0.11473684210526318,0.049181286549707603,0.9990699771970329,0.0028390364569700808,0.060317170464373425,0.060451680013418566,0.06555555555555558,0.043158355559331986,0.047068462182704156
2.2,0.3402785236893603,0.11578947368421054,0.04912280701754386,0.9991117708877697,0.0028211594843651796,0.061432695836992214,0.061563319654256536,0.06666666666666668,0.04217615301945438,0.045922768745993964
2.22,0.34182174486588457,0.11684210526315789,0.049064327485380116,0.9991511599963568,0.002803503249045321,0.06254825796938715,0.06267515266374703,0.06777777777777777,0.04122916497331384,0.044821444114677554
2.24,0.3433580301115809,0.11789473684210529,0.04900584795321637,0.999188314199627,0.002786062977691014,0.06366385588327958,0.0637871697664267,0.06888888888888892,0.040315632743371896,0.04376208350934544
2.2600000000000002,0.34488747211380794,0.11894736842105265,0.04894736842105263,0.9992233889820878,0.002768834042602618,0.06477948863480476,0.06489936226959836,0.07000000000000002,0.039433910346773175,0.04274244982407869
2.2800000000000002,0.34641016151377546,0.12,0.04888888888888889,0.9992565270068884,0.002751811956013944,0.06589515531300427,0.06601172201834848,0.0711111111111111,0.03858245570012089,0.04176045936826071
2.3000000000000003,0.3479261869692297,0.1210526315789474,0.04883040935672514,0.9992878593368802,0.002734992364671118,0.06701085503841485,0.06712424135467594,0.07222222222222226,0.03775982263108697,0.04081416903430418
2.3200000000000003,0.34943563521469123,0.12210526315789476,0.048771929824561404,0.9993175065240302,0.002718371044674359,0.06812658696170358,0.06823691308026308,0.07333333333333336,0.036964653612258314,0.03990176472810026
2.3400000000000003,0.3509385911193611,0.12315789473684212,0.04871345029239766,0.9993455795830088,0.0027019438965508935,0.0692423502624056,0.0693497304225686,0.07444444444444445,0.03619567314211609,0.03902155091950836
2.3600000000000003,0.3524351377428044,0.1242105263157895,0.048654970760233916,0.9993721808626749,0.0026857069405639786,0.07035814414769348,0.07046268700384331,0.07555555555555557,0.03545168170724994,0.038171941188872634
2.3800000000000003,0.3539253563885143,0.12526315789473685,0.04859649122807017,0.9993974048273891,0.0026696563122333614,0.07147396785122823,0.0715757768128272,0.07666666666666669,0.034731550267261296,0.03735144966052819
2.4000000000000004,0.35540932665545544,0.12631578947368421,0.048538011695906436,0.9994213387585611,0.002653788258056656,0.07258982063206898,0.07268899417884492,0.07777777777777778,0.03403421521046178,0.036558683227883006
2.42,0.35688712648767756,0.12736842105263158,0.04847953216374269,0.9994440633855073,0.0026380991314264826,0.07370570177361552,0.07380233374804415,0.07888888888888888,0.03335867373419923,0.035792334486269624
2.44,0.3583588322220884,0.1284210526315789,0.04842105263157895,0.9994656534535569,0.0026225853887324162,0.07482161058263377,0.07491579046162396,0.07999999999999996,0.032703979609049104,0.03505117529962825
2.46,0.3598245186344676,0.12947368421052635,0.0483625730994152,0.999486178236372,0.0026072435856306073,0.07593754638828992,0.0760293595357933,0.08111111111111116,0.032069239290030714,0.034334050935739234
2.48,0.3612842589838003,0.13052631578947368,0.04830409356725146,0.9995057019985871,0.00259207037347985,0.07705350854127724,0.07714303644338376,0.08222222222222222,0.03145360834237306,0.03363987471240572
2.5,0.3627381250550058,0.13157894736842102,0.048245614035087724,0.9995242844141424,0.0025770624959351052,0.07816949641293601,0.0782568168968697,0.08333333333333329,0.03085628815258157,0.03296762310353883
2.52,0.3641861872001304,0.13263157894736843,0.04818713450292397,0.999541980945039,0.002562216785684795,0.07928550939446011,0.07937069683276057,0.08444444444444446,0.030276522898806894,0.032316331259692
2.54,0.3656285143780717,0.1336842105263158,0.04812865497076023,0.9995588431847008,0.002547530161329726,0.08040154689610261,0.08048467239715842,0.08555555555555557,0.02971359675679792,0.03168508890285064
2.56,0.3670651741928988,0.13473684210526313,0.04807017543859649,0.9995749191696244,0.002532999624398504,0.08151760834644182,0.08159873993244002,0.08666666666666664,0.029166831320686863,0.03107303655957992
2.58,0.36849623293082734,0.13578947368421057,0.04801169590643275,0.9995902536625869,0.002518622256480675,0.08263369319168315,0.08271289596494177,0.08777777777777782,0.028635583219534237,0.03047936210037587
2.6,0.36992175559590695,0.1368421052631579,0.047953216374269005,0.9996048884103103,0.002504395216489621,0.08374980089496835,0.08382713719353632,0.0888888888888889,0.028119241912520333,0.02990329755685525
2.62,0.3713418059444765,0.13789473684210526,0.04789473684210526,0.9996188623781505,0.002490315738033441,0.08486593093574869,0.08494146047907952,0.09,0.027617227647434593,0.029344116190969955
2.64,0.3727564465184373,0.13894736842105262,0.047836257309941524,0.9996322119640941,0.0024763811268965715,0.08598208280915619,0.08605586283459274,0.0911111111111111,0.027128989568747843,0.028801129793437186
2.66,0.37416573867739417,0.14,0.04777777777777778,0.9996449711941041,0.002462588758622431,0.08709825602543406,0.08717034141617977,0.09222222222222223,0.02665400396243325,0.028273686190723686
2.68,0.37556974262971105,0.1410526315789474,0.04771929824561403,0.9996571719006235,0.0024489360761987032,0.08821445010935469,0.08828489351455032,0.09333333333333338,0.026191772626362037,0.027761166942183387
2.7,0.37696851746252596,0.14210526315789473,0.04766081871345029,0.9996688438858613,0.002435420587832125,0.0893306645997077,0.08939951654717884,0.09444444444444444,0.02574182135586891,0.027262985210568937
2.72,0.37836212117076695,0.14315789473684212,0.04760233918128655,0.9996800150713067,0.0024220398648160334,0.0904468990487671,0.09051420805096616,0.09555555555555557,0.02530369853512178,0.0267785837910277
2.74,0.37975061068520943,0.1442105263157895,0.047543859649122805,0.9996907116347659,0.002408791539477197,0.09156315302181037,0.09162896567542858,0.0966666666666667,0.024876973825968686,0.026307433284909074
2.7600000000000002,0.38113404189961414,0.14526315789473682,0.04748538011695907,0.999700958136085,0.0023956733032107313,0.09267942609665707,0.09274378717634954,0.09777777777777774,0.024461236946396563,0.025849030406297942
2.7800000000000002,0.38251246969698155,0.14631578947368423,0.047426900584795324,0.9997107776326105,0.002382682904586956,0.09379571786320332,0.09385867040982943,0.09888888888888892,0.024056096531246685,0.025402896410068397
2.8000000000000003,0.3838859479749573,0.14736842105263162,0.04736842105263158,0.999720191785301,0.002369818147534393,0.09491202792300973,0.0949736133267656,0.10000000000000003,0.02366117906967676,0.024968575631496674
2.8200000000000003,0.3852545296704232,0.14842105263157898,0.04730994152046783,0.9997292209563563,0.0023570768895934896,0.09602835588887376,0.09608861396765783,0.10111111111111115,0.0232761279125456,0.02454563412833136
2.8400000000000003,0.3866182667833044,0.14947368421052634,0.04725146198830409,0.9997378842991118,0.002344457040233693,0.09714470138445491,0.09720367045778798,0.10222222222222224,0.022900602344833865,0.02413365841699785
2.8600000000000003,0.38797721039962346,0.1505263157894737,0.04719298245614035,0.9997461998408835,0.0023319565592401677,0.09826106404387436,0.09831878100266447,0.10333333333333336,0.022534276718139963,0.0237322542955461
2.8800000000000003,0.3893314107138301,0.15157894736842106,0.04713450292397661,0.9997541845593745,0.0023195734551566837,0.09937744351137738,0.09943394388380411,0.10444444444444445,0.02217683963904006,0.02334104574637326
2.9000000000000004,0.39068091705043445,0.15263157894736845,0.04707602339181286,0.999761854453215,0.002307305783792121,0.10049383944096515,0.1005491574547333,0.1055555555555556,0.02182799320859662,0.02295967391262369
2.92,0.39202577788496995,0.15368421052631578,0.047017543859649125,0.9997692246071275,0.0022951516467763504,0.10161025149607139,0.10166442013726606,0.10666666666666666,0.021487452309825558,0.022587796142450146
2.94,0.39336604086431143,0.15473684210526312,0.04695906432748539,0.9997763092521751,0.0022831091901743448,0.10272667934925137,0.10277973041801258,0.10777777777777772,0.02115494393956376,0.022225085096075223
2.96,0.3947017528263721,0.15578947368421053,0.04690058479532164,0.9997831218215155,0.0022711766031531457,0.10384312268185536,0.10389508684507032,0.1088888888888889,0.020830206581245854,0.021871227910887844
2.98,0.3960329598192023,0.1568421052631579,0.04684210526315789,0.9997896750020233,0.0022593521166897387,0.10495958118375687,0.10501048802495576,0.11,0.020512989616184286,0.021525925420131032
3.0,0.39735970711951313,0.15789473684210525,0.04678362573099415,0.999795980782132,0.0022476340023351244,0.10607605455304853,0.10612593261967837,0.1111111111111111,0.02020305277022721,0.021188891421400718


==> anc/validation.json <==
{
  "q": 19,
  "K": 3000,
  "seed": 20260911,
  "clouds": 146,
  "threshold_energy": 1,
  "threshold_latitude": 0.22941573387056174,
  "positive_gap_clouds": 96,
  "first_certified_energy_on_grid": 1.1,
  "max_tangent_minus_bound": -0.0009858386511735068,
  "common_random_numbers": true,
  "description": "Uniform transverse directions, fixed positive latitude; no market data."
}

